Training Classifiers with Natural Language Explanations

Training accurate classifiers requires many labels, but each label provides only limited information (one bit for binary classification). In this work, we propose BabbleLabble, a framework for training classifiers in which an annotator provides a natural language explanation for each labeling decision. A semantic parser converts these explanations into programmatic labeling functions that generate noisy labels for an arbitrary amount of unlabeled data, which is used to train a classifier. On three relation extraction tasks, we find that users are able to train classifiers with comparable F1 scores from 5-100$\times$ faster by providing explanations instead of just labels. Furthermore, given the inherent imperfection of labeling functions, we find that a simple rule-based semantic parser suffices.

==> images/scaling_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager

spouse = [0.158, 0.162, 0.189, 0.224, 0.310, 0.370, 0.388, 0.420]
disease = [0.352, 0.389, 0.421, 0.426, 0.431, 0.430, 0.432, 0.426]
protein = [0.360, 0.362, 0.367, 0.383, 0.419, 0.444, 0.454, 0.474]
x_axis = [30, 100, 500, 1000, 2000, 3000, 4000, 5000]

spouse_feat = [0.339 for _ in spouse]
disease_feat = [0.408 for _ in disease]
protein_feat = [0.367 for _ in protein]

assert(len(spouse) == len(disease))
assert(len(disease) == len(protein))

font = {'size':'16'}
legend_font = font_manager.FontProperties(size=14)

fig, ax = plt.subplots()
line1, = ax.plot(x_axis, spouse, color="blue", label="Spouse (BL)", linewidth=3)
line1b, = ax.plot(x_axis, spouse_feat, color="blue", label="Spouse (Feat)", linewidth=3, linestyle="dotted")
line2, = ax.plot(x_axis, disease, color="red", label="Disease (BL)", linewidth=3)
line2b, = ax.plot(x_axis, disease_feat, color="red", label="Disease (Feat)", linewidth=3, linestyle="dotted")
line3, = ax.plot(x_axis, protein, color="green", label="Protein (BL)", linewidth=3)
line3b, = ax.plot(x_axis, protein_feat, color="green", label="Protein (Feat)", linewidth=3, linestyle="dotted")

ax.legend(prop = legend_font)
plt.ylabel("F1 Score", **font)
plt.xlabel('Unlabeled Examples', **font)
# plt.show()

fname = 'scaling_5k_b.pdf'
plt.savefig(fname, dpi=None, facecolor='w', edgecolor='w',
        orientation='portrait', papertype=None, format='pdf',
        transparent=False, bbox_inches=None, pad_inches=0.01,
        frameon=None)
